Simulating the effect of the Sgr A* accretion flow on the appearance of G2 after pericenter

We study the dynamical interaction of the G2 cloud with the accretion flow around Sgr A* by means of three-dimensional, hydrodynamic simulations. We show the effects of the rotating accretion flow on the evolution of G2 by projecting the cloud density onto the plane of the sky, and extracting position-velocity diagrams. We study a number of possible orientations of the cloud orbit with respect to the disk. We find that once the center of mass of the cloud has crossed the pericenter, the differences between models becomes significant. Models with the cloud counter-rotating with respect to the disk are expected to reach higher blue-shifted line of sight velocities. The spatial extent of the emission depends strongly on the cloud-to-disk inclination angle. Future imaging and spectroscopy of G2 emission will shed light both on the structure of the Sgr A* disk and on the properties of the cloud.

==> G2 Final/purgefigures.py <==
from glob import glob
from subprocess import call

tex = open('./figurelist')
texnames = []

files = glob('figures/*')
filenames = []

for i in files:
    filenames.append(i[8:])
    
for i in tex:
    sub = i[i.find('figures'):]
    sub[8:sub.find('}')]
    texnames.append(sub[8:sub.find('}')])
    
for i in filenames:
    if i in texnames:
        print 'saved', i
    else:
        print 'killed', i
        call(['rm', 'figures/'+i])
            

==> purgefigures.py <==
from glob import glob
from subprocess import call

tex = open('./figurelist')
texnames = []

files = glob('figures/*')
filenames = []

for i in files:
    filenames.append(i[8:])
    
for i in tex:
    sub = i[i.find('figures'):]
    sub[8:sub.find('}')]
    texnames.append(sub[8:sub.find('}')])
    
for i in filenames:
    if i in texnames:
        print 'saved', i
    else:
        print 'killed', i
        call(['rm', 'figures/'+i])
            
